The Virtual Element Method in 50 lines of MATLAB

We present a 50-line MATLAB implementation of the lowest order virtual element method for the two-dimensional Poisson problem on general polygonal meshes. The matrix formulation of the method is discussed, along with the structure of the overall algorithm for computing with a virtual element method. The purpose of this software is primarily educational, to demonstrate how the key components of the method can be translated into code.

==> code/boundary_condition.m <==
% boundary_condition.m, Version 1.0
% (c) Oliver J. Sutton, University of Leicester, 2016.
% Distributed for academic and educational purposes only - all rights of reproduction reserved.
%
% If you find this code helpful, please reference the associated paper:
%			Sutton, O.J., "The virtual element method in 50 lines of Matlab", 2016, Submitted.
% which also contains the documentation of the code.
function g = boundary_condition(points)
% Evaluate the boundary condition of the PDE.
% The matrix `points` contains one point on each row.
	x = points(:, 1); y = points(:, 2);
	g = (1 - x) .* y .* sin(pi * x);
end

==> code/plot_solution.m <==
% plot_solution.m, Version 1.0
% (c) Oliver J. Sutton, University of Leicester, 2016.
% Distributed for academic and educational purposes only - all rights of reproduction reserved.
%
% If you find this code helpful, please reference the associated paper:
%			Sutton, O.J., "The virtual element method in 50 lines of Matlab", 2016, Submitted.
% which also contains the documentation of the code.
function plot_solution(mesh, solution)
% Plot the vertex values of the virtual element solution
	figure; title('Approximate Solution');
	maxNumVertices = max(cellfun(@numel, mesh.elements));
	padFunc = @(vertList) [vertList' NaN(1,maxNumVertices-numel(vertList))];
	elements = cellfun(padFunc, mesh.elements, 'UniformOutput', false);
	elements = vertcat(elements{:});
	data = [mesh.vertices, solution];
	patch('Faces', elements, 'Vertices', data,...
							'FaceColor', 'interp', 'CData', solution / max(abs(solution)));
	axis('square')
	xlim([min(mesh.vertices(:, 1)) - 0.1, max(mesh.vertices(:, 1)) + 0.1])
	ylim([min(mesh.vertices(:, 2)) - 0.1, max(mesh.vertices(:, 2)) + 0.1])
	zlim([min(solution) - 0.1, max(solution) + 0.1])
	xlabel('x'); ylabel('y'); zlabel('u');
end

==> code/rhs.m <==
% rhs.m, Version 1.0
% (c) Oliver J. Sutton, University of Leicester, 2016.
% Distributed for academic and educational purposes only - all rights of reproduction reserved.
%
% If you find this code helpful, please reference the associated paper:
%			Sutton, O.J., "The virtual element method in 50 lines of Matlab", 2016, Submitted.
% which also contains the documentation of the code.
function f = rhs(points)
% Evaluate the right hand side function of the PDE.
% The matrix `points` contains one point on each row.
	x = points(:, 1); y = points(:, 2);
	f = 15 * sin(pi * x) * sin(pi * y);
end

==> code/vem.m <==
% vem.m, Version 1.0
% (c) Oliver J. Sutton, University of Leicester, 2016.
% Distributed for academic and educational purposes only - all rights of reproduction reserved.
%
% If you find this code helpful, please reference the associated paper:
%			Sutton, O.J., "The virtual element method in 50 lines of Matlab", 2016, Submitted.
% which also contains the documentation of the code.
function u = vem(mesh_filename)
% Computes the virtual element solution of the Poisson problem on the specified mesh.
	mesh = load(mesh_filename); % Load the mesh from a .mat file
	n_dofs = size(mesh.vertices, 1); n_polys = 3; % Method has 1 degree of freedom per vertex
	K = sparse(n_dofs, n_dofs); % Stiffness matrix
	F = zeros(n_dofs, 1); % Forcing vector
	u = zeros(n_dofs, 1); % Degrees of freedom of the virtual element solution
	linear_polynomials = {[0,0], [1,0], [0,1]}; % Impose an ordering on the linear polynomials
	mod_wrap = @(x, a) mod(x-1, a) + 1; % A utility function for wrapping around a vector
	for el_id = 1:length(mesh.elements)
		vert_ids = mesh.elements{el_id}; % Global IDs of the vertices of this element
		verts = mesh.vertices(vert_ids, :); % Coordinates of the vertices of this element
		n_sides = length(vert_ids); % Start computing the geometric information
		area_components = verts(:,1) .* verts([2:end,1],2) - verts([2:end,1],1) .* verts(:,2);
		area = 0.5 * abs(sum(area_components));
		centroid = sum((verts + verts([2:end,1],:)) .* repmat(area_components,1,2)) / (6*area);
		diameter = 0; % Compute the diameter by looking at every pair of vertices
		for i = 1:(n_sides-1)
			for j = (i+1):n_sides
				diameter = max(diameter, norm(verts(i, :) - verts(j, :)));
			end
		end
		D = zeros(n_sides, n_polys); D(:, 1) = 1;
		B = zeros(n_polys, n_sides); B(1, :) = 1/n_sides;
		for vertex_id = 1:n_sides
			vert = verts(vertex_id, :); % This vertex and its neighbours
			prev = verts(mod_wrap(vertex_id - 1, n_sides), :);
			next = verts(mod_wrap(vertex_id + 1, n_sides), :);
			vertex_normal = [next(2) - prev(2), prev(1) - next(1)]; % Average of normals on edges
			for poly_id = 2:n_polys % Only need to loop over non-constant polynomials
				poly_degree = linear_polynomials{poly_id};
				monomial_grad = poly_degree / diameter; % Gradient of a linear polynomial is constant
				D(vertex_id, poly_id) = dot(vert - centroid, poly_degree) / diameter;
				B(poly_id, vertex_id) = 0.5 * dot(monomial_grad, vertex_normal);
			end
		end
		projector = (B*D) \ B; % Compute the local Ritz projector to polynomials
		stabilising_term = (eye(n_sides) - D * projector)' * (eye(n_sides) - D * projector);
		G = B*D; G(1, :) = 0;
		local_stiffness = projector' * G * projector + stabilising_term;
		K(vert_ids,vert_ids) = K(vert_ids,vert_ids) + local_stiffness; % Copy local to global
		F(vert_ids) = F(vert_ids) + rhs(centroid) * area / n_sides;
	end
	boundary_vals = boundary_condition(mesh.vertices(mesh.boundary, :));
	internal_dofs = ~ismember(1:n_dofs, mesh.boundary); % Vertices which aren't on the boundary
	F = F - K(:, mesh.boundary) * boundary_vals; % Apply the boundary condition
	u(internal_dofs) = K(internal_dofs, internal_dofs) \ F(internal_dofs); % Solve
	u(mesh.boundary) = boundary_vals; % Set the boundary values
	plot_solution(mesh, u)
end
